Experimental Evaluation of Multi-Round Matrix Multiplication on MapReduce

A common approach in the design of MapReduce algorithms is to minimize the number of rounds. Indeed, there are many examples in the literature of monolithic MapReduce algorithms, which are algorithms requiring just one or two rounds. However, we claim that the design of monolithic algorithms may not be the best approach in cloud systems. Indeed, multi-round algorithms may exploit some features of cloud platforms by suitably setting the round number according to the execution context. In this paper we carry out an experimental study of multi-round MapReduce algorithms aiming at investigating the performance of the multi-round approach. We use matrix multiplication as a case study. We first propose a scalable Hadoop library, named M$_3$, for matrix multiplication in the dense and sparse cases which allows to tradeoff round number with the amount of data shuffled in each round and the amount of memory required by reduce functions. Then, we present an extensive study of this library on an in-house cluster and on Amazon Web Services aiming at showing its performance and at comparing monolithic and multi-round approaches. The experiments show that, even without a low level optimization, it is possible to design multi-round algorithms with a small running time overhead.

==> plots/.ipynb_checkpoints/Plots-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Plots for final submission\n",
      "=========================="
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%matplotlib inline\n",
      "import csv\n",
      "import pandas as pd\n",
      "import numpy as np\n",
      "import matplotlib.pyplot as plt\n",
      "import seaborn as sns\n",
      "\n",
      "print pd.version.version\n",
      "\n",
      "sns.set_style('whitegrid')\n",
      "sns.set_context(\"notebook\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "0.13.1\n"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def load_csv(filename):\n",
      "    data = []\n",
      "    with open(filename, 'r') as csvfile:\n",
      "        reader = csv.reader(csvfile, delimiter=\",\")\n",
      "        rows = [row for row in reader]\n",
      "        headers = rows[0]\n",
      "        for r in rows[1:]:\n",
      "            data.append(dict((k, v) for k, v in zip(headers, r)))\n",
      "    return pd.DataFrame(data)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "sns.palplot(sns.color_palette())"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAABGCAYAAABv7kdbAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAAatJREFUeJzt2zFqFGEch+FvxMJiO4uAWAp7ACvPIOllawtvIFhIsBC8\ngYV18AK5xV5gwTIELOy2EJvxAslWzjsan6f9N7/qZfhgpnme5wFA4sHaAwD+J6ILEBJdgJDoAoRE\nFyAkugChh6eO+/1+TNNUbQG4F25+jXH+4vmtt5PRnaZpXFxeLzLqb3Cxezo+ffuy9ozFvH32evz8\n8HHtGYt59P7duLq8WXvGIl7unozx4+vaM5bz+NX4/P3+ftC9Obv79wfPCwAh0QUIiS5ASHQBQqIL\nEBJdgJDoAoREFyAkugAh0QUIiS5ASHQBQqILEBJdgJDoAoREFyAkugAh0QUIiS5ASHQBQqILEBJd\ngJDoAoREFyAkugAh0QUIiS5ASHQBQqILEBJdgJDoAoREFyAkugAh0QUIiS5ASHQBQqILEBJdgJDo\nAoREFyAkugAh0QUIiS5ASHQBQqILEBJdgJDoAoREFyAkugAh0QUIiS5ASHQBQqILEBJdgNA0z/N8\n1/FwOIzj8VjuAfjnbTabsd1ub72djC4Af5bnBYCQ6AKERBcgJLoAIdEFCP0GnRkohYvl1bcAAAAA\nSUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe71acde110>"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "sns.palplot(sns.color_palette('pastel'))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAABGCAYAAABv7kdbAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAAZ1JREFUeJzt2CGLVFEch+FzZTRNEUxiEmEwuMIOlv3+WNy7xSADYhLT\ngmWKIly/wO4k7zu6Pk/9l184vOFMy7IsA4DEo3MPAPifiC5ASHQBQqILEBJdgJDoAoQ2p47X1/OY\npmoKwMPwY/N4XL29uPN2MrrTNMb7n/tVRv0Nrp7M48OrL+eesZp3n1+O/cebc89Yzfzmcmy+P8z3\n+evpPPaXn849YzXzzevx9dnzc89YzYvbb/fefC8AhEQXICS6ACHRBQiJLkBIdAFCogsQEl2AkOgC\nhEQXICS6ACHRBQiJLkBIdAFCogsQEl2AkOgChEQXICS6ACHRBQiJLkBIdAFCogsQEl2AkOgChEQX\nICS6ACHRBQiJLkBIdAFCogsQEl2AkOgChEQXICS6ACHRBQiJLkBIdAFCogsQEl2AkOgChEQXICS6\nACHRBQiJLkBIdAFCogsQEl2AkOgChEQXICS6ACHRBQiJLkBIdAFC07Isy33Hw+EwjsdjuQfgn7fd\nbsdut7vzdjK6APxZvhcAQqILEBJdgJDoAoREFyD0G7UuKIQ0/UBaAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ed040c10>"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Local memory"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Data loading\n",
      "data_local_memory = []\n",
      "with open('local-memory.csv', 'r') as csvfile:\n",
      "    reader = csv.reader(csvfile, delimiter=\",\")\n",
      "    rows = [row for row in reader]\n",
      "    headers = rows[0]\n",
      "    for r in rows[1:]:\n",
      "        data_local_memory.append(dict((k, v) for k, v in zip(headers, r)))\n",
      "data_local_memory = pd.DataFrame(data_local_memory)\n",
      "data_local_memory['memory'] = [int(x) for x in data_local_memory['memory']]\n",
      "data_local_memory['time'] = [int(x) for x in data_local_memory['time']]\n",
      "data_local_memory\n",
      "\n",
      "# Plot\n",
      "lts = ['-','--','-.',':']\n",
      "mks = ['o', 'D', 's', '^']\n",
      "plt.figure(figsize = (6,6))\n",
      "plt.xticks([1000,2000,4000])\n",
      "plt.xlim(500, 4500)\n",
      "for g, lt, m in zip(set(data_local_memory.group), lts, mks):\n",
      "    d = data_local_memory[data_local_memory.group==g]\n",
      "    line = d.plot(x = 'memory', y = 'time', \n",
      "                  ls = lt, \n",
      "                  marker = m, \n",
      "                  label = g,\n",
      "                  markersize = 8)\n",
      "    \n",
      "plt.legend()\n",
      "plt.xlabel('Local memory')\n",
      "plt.ylabel('time (s)')\n",
      "plt.savefig('local-memory-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKeIEwRhjTBEnCMYYY4o4QTDGGFP0/+1fPibA6zt7AAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe718047750>"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Scalability"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Input loading\n",
      "data_scalability = []\n",
      "with open('scalability.csv', 'r') as csvfile:\n",
      "    reader = csv.reader(csvfile, delimiter=\",\")\n",
      "    rows = [row for row in reader]\n",
      "    headers = rows[0]\n",
      "    for r in rows[1:]:\n",
      "        data_scalability.append(dict((k, v) for k, v in zip(headers, r)))\n",
      "data_scalability = pd.DataFrame(data_scalability)\n",
      "data_scalability['machines'] = [int(x) for x in data_scalability['machines']]\n",
      "data_scalability['replication'] = [int(x) for x in data_scalability['replication']]\n",
      "data_scalability['dimension'] = [int(x) for x in data_scalability['dimension']]\n",
      "data_scalability['local-memory'] = [int(x) for x in data_scalability['local-memory']]\n",
      "data_scalability['time'] = [int(x) for x in data_scalability['time']]\n",
      "\n",
      "# Actual plot\n",
      "groups = set(data_scalability.replication)\n",
      "lts = ['-','--','-.',':']\n",
      "mks = ['o', 'D', 's', '^']\n",
      "plt.figure(figsize = (6,6))\n",
      "plt.xticks([4,8,16])\n",
      "plt.xlim(2, 18)\n",
      "plt.ylim(100,1000)\n",
      "for g, lt, m in zip(groups, lts, mks):\n",
      "    d = data_scalability[data_scalability.replication==g]\n",
      "    line = d.plot(x = 'machines', y = 'time', \n",
      "                  ls = lt, \n",
      "                  marker = m, \n",
      "                  label = \"replication \" + str(g),\n",
      "                  markersize = 8)\n",
      "    \n",
      "plt.xlabel('Number of machines')\n",
      "plt.ylabel('time (s)')\n",
      "plt.legend()\n",
      "plt.savefig('scalability-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n2hWmTAUAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ed07cbd0>"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Comparison between 2D and 3D"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_comparison = pd.read_csv('comparison-2d.csv')\n",
      "\n",
      "# Actual plot\n",
      "groups = set(data_comparison['type'])\n",
      "lts = ['-','--','-.',':']\n",
      "mks = ['o', 'D', 's', '^']\n",
      "plt.figure(figsize = (6,6))\n",
      "plt.xlim(0, 18)\n",
      "plt.xticks([1,2,4,8,16])\n",
      "for g, lt, m in zip(groups, lts, mks):\n",
      "    d = data_comparison[data_comparison['type']==g]\n",
      "    line = d.plot(x = 'replication', y = 'time', \n",
      "                  ls = lt, \n",
      "                  marker = m, \n",
      "                  label = str(g),\n",
      "                  markersize = 8)\n",
      "    \n",
      "plt.xlabel('replication')\n",
      "plt.ylabel('time (s)')\n",
      "plt.legend()\n",
      "plt.savefig('comparison-2d-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecc3ae50>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Sparse matrices"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_sparse = pd.read_csv('sparse.csv')\n",
      "\n",
      "# Actual plot\n",
      "groups = set(data_sparse['dimlabel'])\n",
      "lts = ['-','-.',':']\n",
      "mks = ['o', 'D', 's', '^']\n",
      "plt.figure(figsize = (6,6))\n",
      "plt.xlim(0, 18)\n",
      "plt.xticks([1,2,4,8,16])\n",
      "for g, lt, m in zip(groups, lts, mks):\n",
      "    d = data_sparse[data_sparse['dimlabel']==g]\n",
      "    line = d.plot(x = 'replication', y = 'time', \n",
      "                  ls = lt, \n",
      "                  marker = m, \n",
      "                  label = str(g),\n",
      "                  markersize = 8)\n",
      "    \n",
      "plt.xlabel('replication')\n",
      "plt.ylabel('time (s)')\n",
      "plt.legend()\n",
      "plt.savefig('sparse-big-blocks-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecf7dfd0>"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Rounds plots"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def add_defaults(data, replications, rounds, dimensions):\n",
      "    for dim in dimensions:\n",
      "        for repl in replications:\n",
      "            for rnd in rounds:\n",
      "                if data[(data['replication'] == repl) & (data['round'] == rnd) & (data['dimension'] == dim)].empty:\n",
      "                    data = data.append([{'dimension': dim,\n",
      "                                         'replication': repl,\n",
      "                                         'round': rnd,\n",
      "                                         'time': 0}])\n",
      "    return data"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data = pd.read_csv('replication-plot-16000.csv')\n",
      "data = add_defaults(data, [1,2,4], [0,1,2,3,4], [16000])\n",
      "data"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "html": [
        "<div style=\"max-height:1000px;max-width:1500px;overflow:auto;\">\n",
        "<table border=\"1\" class=\"dataframe\">\n",
        "  <thead>\n",
        "    <tr style=\"text-align: right;\">\n",
        "      <th></th>\n",
        "      <th>dimension</th>\n",
        "      <th>replication</th>\n",
        "      <th>round</th>\n",
        "      <th>time</th>\n",
        "    </tr>\n",
        "  </thead>\n",
        "  <tbody>\n",
        "    <tr>\n",
        "      <th>0</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 1</td>\n",
        "      <td> 0</td>\n",
        "      <td>  59.650</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>1</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 1</td>\n",
        "      <td> 1</td>\n",
        "      <td>  65.886</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>2</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 1</td>\n",
        "      <td> 2</td>\n",
        "      <td>  70.836</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>3</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 1</td>\n",
        "      <td> 3</td>\n",
        "      <td>  68.836</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>4</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 1</td>\n",
        "      <td> 4</td>\n",
        "      <td>  20.548</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>5</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 2</td>\n",
        "      <td> 0</td>\n",
        "      <td>  78.968</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>6</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 2</td>\n",
        "      <td> 1</td>\n",
        "      <td> 112.364</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>7</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 2</td>\n",
        "      <td> 2</td>\n",
        "      <td>  33.708</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>8</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 4</td>\n",
        "      <td> 0</td>\n",
        "      <td> 135.103</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>9</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 4</td>\n",
        "      <td> 1</td>\n",
        "      <td>  59.831</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>0</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 2</td>\n",
        "      <td> 3</td>\n",
        "      <td>   0.000</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>0</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 2</td>\n",
        "      <td> 4</td>\n",
        "      <td>   0.000</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>0</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 4</td>\n",
        "      <td> 2</td>\n",
        "      <td>   0.000</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>0</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 4</td>\n",
        "      <td> 3</td>\n",
        "      <td>   0.000</td>\n",
        "    </tr>\n",
        "    <tr>\n",
        "      <th>0</th>\n",
        "      <td> 16000</td>\n",
        "      <td> 4</td>\n",
        "      <td> 4</td>\n",
        "      <td>   0.000</td>\n",
        "    </tr>\n",
        "  </tbody>\n",
        "</table>\n",
        "<p>15 rows \u00d7 4 columns</p>\n",
        "</div>"
       ],
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 12,
       "text": [
        "   dimension  replication  round     time\n",
        "0      16000            1      0   59.650\n",
        "1      16000            1      1   65.886\n",
        "2      16000            1      2   70.836\n",
        "3      16000            1      3   68.836\n",
        "4      16000            1      4   20.548\n",
        "5      16000            2      0   78.968\n",
        "6      16000            2      1  112.364\n",
        "7      16000            2      2   33.708\n",
        "8      16000            4      0  135.103\n",
        "9      16000            4      1   59.831\n",
        "0      16000            2      3    0.000\n",
        "0      16000            2      4    0.000\n",
        "0      16000            4      2    0.000\n",
        "0      16000            4      3    0.000\n",
        "0      16000            4      4    0.000\n",
        "\n",
        "[15 rows x 4 columns]"
       ]
      }
     ],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def plot_rounds(data):\n",
      "    fig = plt.figure(figsize=(6,6))\n",
      "    \n",
      "    width = 0.8 # width of bars\n",
      "    \n",
      "    colors = sns.color_palette('pastel')\n",
      "    hatches = ['/', '\\\\', '|', '-', 'x', '+', 'o', 'O', '.', '*']\n",
      "    \n",
      "    num_cols = len(set(data['replication']))\n",
      "    ind = np.arange(num_cols)\n",
      "    base = [0]*num_cols\n",
      "    labels = sorted(list(set(data['replication'])))\n",
      "    \n",
      "    aes_idx = 0 #aestetics index\n",
      "    for r, v in data.groupby('round'):\n",
      "        plt.bar(ind, v['time'], width, \n",
      "                #hatch = hatches[aes_idx % len(hatches)], \n",
      "                lw = 0.5,\n",
      "                color=colors[aes_idx % len(colors)], \n",
      "                bottom = base, \n",
      "                label = \"round \" + str(r))\n",
      "        aes_idx = aes_idx + 1\n",
      "        base = map(lambda a,b: a+b, base, list(v['time']))\n",
      "        \n",
      "    ax = plt.axes()\n",
      "    handles, legend_labels = ax.get_legend_handles_labels()\n",
      "    handles.reverse()\n",
      "    legend_labels.reverse()\n",
      "        \n",
      "    plt.xticks(ind+width/2., labels )\n",
      "    plt.xlim((-0.2, width*(num_cols + 1) - 0.2))\n",
      "    \n",
      "    plt.xlabel('replication')\n",
      "    plt.ylabel('time (s)')\n",
      "    plt.legend(handles, legend_labels)\n",
      "        \n",
      "    #return fig"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 13
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_replication_16000 = pd.read_csv('replication-plot-16000.csv')\n",
      "data_replication_16000 = add_defaults(data_replication_16000, [1,2,4], [0,1,2,3,4], [16000])\n",
      "plot_rounds(data_replication_16000)\n",
      "plt.savefig('replication-plot-16000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAGCCAYAAAACOK+3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecc43290>"
       ]
      }
     ],
     "prompt_number": 14
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_replication_32000 = pd.read_csv('replication-plot-32000.csv')\n",
      "data_replication_32000 = add_defaults(data_replication_32000, [1,2,4,8], [0,1,2,3,4,5,6,7,8], [32000])\n",
      "data_replication_32000\n",
      "plot_rounds(data_replication_32000)\n",
      "plt.xlim((-0.2, 4))\n",
      "plt.savefig('replication-plot-32000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecfcda10>"
       ]
      }
     ],
     "prompt_number": 15
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_replication_amazon_16000 = pd.read_csv('amazon-replication-16000.csv')\n",
      "data_replication_amazon_16000 = add_defaults(data_replication_amazon_16000, [1,2,4], [0,1,2,3,4], [16000])\n",
      "data_replication_amazon_16000 = data_replication_amazon_16000.sort(['replication','round'])\n",
      "plot_rounds(data_replication_amazon_16000)\n",
      "plt.ylim(ymax = 1500)\n",
      "plt.savefig('amazon-replication-16000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAF9CAYAAAAeHP+MAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ed09d8d0>"
       ]
      }
     ],
     "prompt_number": 16
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_replication_amazon_32000 = pd.read_csv('amazon-replication-32000.csv')[['dimension','replication','time','round']]\n",
      "data_replication_amazon_32000 = add_defaults(data_replication_amazon_32000, [1,2,4,8], [0,1,2,3,4,5,6,7,8], [32000])\n",
      "data_replication_amazon_32000 = data_replication_amazon_32000.sort(['replication','round'])\n",
      "plot_rounds(data_replication_amazon_32000)\n",
      "plt.xlim((-0.2, 4))\n",
      "plt.savefig('amazon-replication-32000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhuIO69EecQAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecac81d0>"
       ]
      }
     ],
     "prompt_number": 17
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "## Components plot"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def plot_components(data):\n",
      "    fig = plt.figure(figsize=(6,6))\n",
      "    \n",
      "    width = 0.8 # width of bars\n",
      "    \n",
      "    colors = sns.color_palette('pastel')\n",
      "    hatches = ['/', '\\\\', '|', '-', 'x', '+', 'o', 'O', '.', '*']\n",
      "    \n",
      "    num_cols = len(set(data['replication']))\n",
      "    ind = np.arange(num_cols)\n",
      "    base = [0]*num_cols\n",
      "    labels = sorted(list(set(data['replication'])))\n",
      "    \n",
      "    aes_idx = 0 #aestetics index\n",
      "    for component, d in data.groupby('component'):\n",
      "        plt.bar(ind, d['time'], width, \n",
      "                #hatch = hatches[aes_idx % len(hatches)], \n",
      "                lw = 0.5,\n",
      "                color=colors[aes_idx % len(colors)], \n",
      "                bottom = base, \n",
      "                label = component)\n",
      "        aes_idx = aes_idx + 1\n",
      "        base = map(lambda a,b: a+b, base, list(d['time']))\n",
      "        \n",
      "    ax = plt.axes()\n",
      "    handles, legend_labels = ax.get_legend_handles_labels()\n",
      "    handles.reverse()\n",
      "    legend_labels.reverse()\n",
      "        \n",
      "    plt.xticks(ind+width/2., labels )\n",
      "    plt.xlim((-0.2, width*(num_cols + 1) - 0.2))\n",
      "    \n",
      "    plt.xlabel('replication')\n",
      "    plt.ylabel('time (s)')\n",
      "    plt.legend(handles, legend_labels)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 18
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_components_16000 = pd.read_csv('components-cluster-16000.csv')\n",
      "data_components_16000 = data_components_16000.sort(['replication', 'component'])\n",
      "plot_components(data_components_16000)\n",
      "plt.savefig('components-plot-time-16000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAGCCAYAAAACOK+3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAQBA0v8BRRBr3OsmNuIAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecfc4fd0>"
       ]
      }
     ],
     "prompt_number": 19
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_components_32000 = pd.read_csv('components-cluster-32000.csv')\n",
      "data_components_32000 = data_components_32000.sort(['replication', 'component'])\n",
      "plot_components(data_components_32000)\n",
      "plt.xlim((-0.2, 4))\n",
      "plt.savefig('components-plot-time-32000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3XtY1GXex/HPzHAwHQxRMUs7aKmZhqSWmI9HlM0OZrFo\nKrqrtLWr5j7aJiIWaSGiRqWZh9LEw9KKZvpsGraaa16gLuQhzay2Nd0IxcRGwzg4zx+us4I3YsAw\noO/Xde11yT2/w5d7aT7zO8z3Z3E6nU4BAFCK1dMFAABqJgICAGBEQAAAjAgIAIARAQEAMCIgAABG\nXu7ceGJiorKyslRUVKSnnnpKf/vb37R//375+/tLkqKiotSjRw+tW7dOycnJslqtioiIUHh4uAoL\nCxUdHa3s7GzZbDbFx8erefPm7iwXAHARtwVERkaGvvrqK6WkpCgvL0+PPvqoQkJC9Oyzz6pHjx6u\n5X766SfNmzdPqamp8vb2Vnh4uPr27avNmzfL399fs2fP1vbt2/XKK68oKSnJXeUCAEpx2ymmzp07\n69VXX5Uk+fn5KT8/X8XFxSr9vbw9e/aoffv2stvt8vX1VXBwsLKyspSRkaHQ0FBJUkhIiLKystxV\nKgDAwG0BYbPZVLduXUlSamqqevToIZvNpuXLl2vEiBEaP368Tp48qdzcXAUEBLjWa9iwoY4fP67c\n3Fw1aNDgfJFWqywWi4qKitxVLgCgFLdeg5Ckjz76SKtXr9bixYu1b98+NWjQQG3atNHChQs1d+5c\nBQcHl1i+rM4fdAQBgOrl1oDYtm2bFi5cqLfeekt2u10hISGu1/r06aO4uDiFhYUpNzfXNZ6Tk6MO\nHTooMDDQNV5YWCin0ykvr8uXm5WVRZAAwC9gt9vVunVr42tuCwiHw6HExEQtXbpU9evXlyQ988wz\nGj16tFq3bq2dO3eqVatWCgoKUmxsrBwOh6xWq7KysjR58mSdPn1aGzduVLdu3bRlyxZ16dKl3H06\nnU517NjRXb+S22VmZtbq+j2Juasc5q9yavP8ZWZmlvma2wLigw8+UF5ensaNG+cae/zxxzVp0iTV\nq1dP9erVU3x8vHx9fTVhwgSNGjVKFotFY8eOld1uV//+/bV9+3YNGTJEvr6+SkhIcFepAAADtwXE\noEGDNGjQoEvGH3300UvGwsLCFBYWVmLMarVq+vTp7ioPAFAOvkkNADAiIAAARgQEAMCIgAAAGBEQ\nAAAjAgLAVWnbtm3685//bHzt66+/VlhYmFasWFHh7W/evFmFhYUVXl+S0tLSKrW+u7m91QYASFJC\nTIzOnsgtf8ErVKdhI0XHx5f5+v/8z/+U+dq+ffvUo0cPDR06tML7X7Jkibp06SJvb+8KrX/06FH9\n3//9n/r161fhGtyNgABQLc6eyFVcSOcq215c+q7Lvr5mzRp9/PHHOnnypJo3b66DBw+qbdu2Gj9+\nvObPn6+zZ8+qWbNm2rRpk1q3bq3i4mI9/fTTevbZZ13NQWfMmKHmzZvrpZde0meffaZz587piSee\nkNVq1Z49e/S73/1OL730kl588UU1adJEQ4YMkcPh0PLly+Xl5aXbb79dU6dOdT3f5rvvvpOvr69m\nzJihqVOnat++fXrjjTfkdDrVoEEDDR06VIcOHdK0adO0bNky9evXT+3atVNISIiCg4M1bdo0WSwW\n1atXTwkJCfLz86uy+TThFBOAq5LFYpEkffbZZ5owYYJWr16trVu3ytvbW0899ZT69++v4cOHS5Lu\nuOMOvfDCCzp+/LhGjx6t5ORkPf7441q5cqVOnTqlrVu3KiUlRStXrlRRUZEGDBigRo0aadGiRfLy\n8tK//vUvzZo1S7169dLPP/+sRYsWaeXKlfrmm2906NAhrV27VoGBgfrzn/+siIgIbd68WVFRUerc\nubNGjx5d5u9w9OhRjR49Wr/+9a81bdo0TZs2Te+88466du1aqdNjV4ojCABXtVtvvVUNGzaUJAUG\nBsrhcMjpdJZo7Hn33XdLOv+4gTfffFNz587VqVOn1K5dO11//fW69dZb9Yc//EG/+tWvNGDAgEv2\n0aRJE11//fWSzj//ZsyYMZLOX+vIy8vTgQMH1LVrV0lS//79JUk7duwot/brrrtOLVu2lHT+tNjk\nyZMlnW9g2r59+wrNxy9BQAC4qlmtJU+UOJ1O19HFBReuI7z++uvq3r27Bg0apA8//FAff/yxJGnR\nokU6cOCA1q9fr/fff19vv/12ifUvdJouKCjQtGnTtH79egUEBOjpp5+WdP75OMXFxVdU78XPvbn4\n+sZ1112nZcuWXdE2qgqnmABcc8p6LMCF6xVOp1ObNm1SQUGB/v3vfys5OVlt27bVxIkTdfLkSUnn\ng6f0Q8zOnDkjm82mgIAAZWdna9++fSosLFS7du2UkZEhSdqyZYsWLFhQIjTsdruOHTsmqezuqm3a\ntNHf//53SdJf//pXpaenV34iykFAALiqlT5auDBmGh88eLCmTZumqKgoPfjgg9q1a5f+9a9/affu\n3Ro8eLCGDx+u8PBwSdK9996rIUOGKC8vz7V+gwYNdP/99ys8PFyvv/66oqKilJCQoP79+ys/P1+R\nkZFatmyZBg4cqBYtWujAgQNKSEhQv379tHnzZo0cOVIOh8NV28U1xsTEaMGCBYqMjNTatWt11113\nVfVUXcLivIqesFObe7JLtb9+T2LuKqc65q+6b3OtTrX57+9ytXMNAkC1qClv5rhynGICABgREAAA\nIwICAGBEQAAAjAgIAIARAQEAVSQ7O1t79+697DIffvihpMu3I68puM0VQLWYFB+r3J9+qLLtNaob\noOkxL1XZ9qpCenq68vPzXb2dSisoKNCSJUsUFhZ22XbkNQUBAaBa5P70gzr+qVeVbS9z5pbLvl66\nxXZ8fLzmzJmjo0ePqqCgQM8884zuv/9+hYaGKiIiQh9++KFuueUW3XXXXdq4caNuueUWzZo1S9HR\n0bLb7fr666918uRJTZ8+XX5+fho3bpxWr14tSYqNjVViYqLmzp0rb29vNW3aVHXq1NFrr70mHx8f\n1a9fX6+++qqmT5+uQ4cO6cUXX9Tdd9+tQ4cOaeLEiVq6dKk2bNggSerTp4+efPJJRUdHq0mTJvrs\ns8+UnZ2tWbNmqW3btlU2f1eCU0wArkqlW2yvWbNGderU0bJlyzRnzhxNnTpVknTu3Dm1a9dOq1ev\nVlZWlpo1a6ZVq1YpMzPT1faiqKhIS5Ys0bhx4/TGG28Y23QEBAToscce0/Dhw9W7d285HA7NmjVL\ny5Ytk5+fnz755BNFRUXptttu0wsvvOBa7+jRo1q7dq1WrlypFStWaMOGDTpy5IgsFosKCgr09ttv\na/jw4Vq7dm21zd0FBASAq9KBAwd0zz33SDrfYjsvL0/33nuvpPNtv318fHTq1ClJJdt9X/iUHhAQ\nIIfDIUmuVt1BQUH65ptvrmj//v7+mjJliiIjI5WRkaFTp04ZmwR+/vnnCgoKktVqlc1m0z333KOD\nBw9Kkjp16iTpfDvxC7VUJ04xAbgqlW6xbbFYSrxBFxYWulqB22y2EutdcGH50tspfQRhauUdExOj\nRYsWqUWLFpo2bZpr3dJK11VQUOBa7uJaPIEjCABXpdIttv39/V0/Z2dny2azXfEjOy+04P700091\n++23y26368SJE5Kk48ePKycnR5Jcp6Mk6fTp02ratKl+/PFHZWRkqKCgQFar1RUmF0Lhzjvv1O7d\nu1VcXKyioiLt3bu32q81lIUjCABXpQcffFDp6emKjIyUt7e3XnrpJc2bN0/Dhw9XYWGhXnzxxcuu\nf/Gn/Z9//llPP/20vv/+e82cOVP169dXSEiIHn/8cbVp00a33nqrLBaLgoODNXHiRAUEBGjo0KF6\n4okndPPNNysqKkpvvPGGunfvrsLCQo0bN049e/aUxWLRTTfdpIiICA0bNkxOp1O//vWvdeONN5ao\nwXTkUR1o912D1Pb6PYm5q5zqmL/aepvrpEmT9Ktf/Uo9evQoc5na/PdHu28AHlfTvrOA8hEQAHAZ\n06dP93QJHsNFagCAEQEBADAiIAAARgQEAMCIgACAalKRFt8XtxCPj4/X0aNH3VGaEXcxAagWk+IS\ndPzU2SrbXuPr62h6XHSVba86VKTF98UtxGNiYtxQVdkICADV4vipswqKiKuy7e35y+W3VZXtvhs2\nbKj9+/frhx9+0JNPPqk1a9bo5MmTWr58udLS0vTJJ5+oY8eOOnPmjB5++GFt3rxZffv21eDBg7Vl\nyxbXcyA+/PBDffnll5o4caIWLVqktLQ0Wa1WjR8/Xvfdd5+mT5+uPXv2qKioSIMGDVKfPn1KtBBf\nsmSJnn/+ed1www2Kjo6Ww+FQUVGRYmNj1bZtW/Xt21ehoaH69NNP5efnp4ULF1bqW9icYgJwVarK\ndt9eXl5655131KpVK+3evVtLlixRq1atlJGRUeYbcHFxsVq2bKnly5erWbNmSk9Pdy17+PBhpaWl\nadWqVZo5c6bWr1+vgoICNWvWTCkpKVq+fLlef/31S1qIX7B06VIFBwcrOTlZMTExru9qHD16VAMH\nDlRKSop+/PFHffHFF5WaQwICwFWpKtt9X3i9cePGuvPOO13Lnj59+rI1XNyu++JlDxw4oKCgIEnS\nzTffrJdeekk+Pj7Ky8vT4MGD9eSTT+rkyZOSZGwRvn//ftfv0q5dOx0+fFiSZLfb1apVK9c+K9si\nnFNMAK5KVdnu28vrv2+VF//b6XSWOIK40Mn1ctu6MH7u3LkSy+7cuVM7duzQihUrZLPZFBwc7Kq7\ntNK/y4VtVXV7cI4gAFyVqrLd98VvxqU/0dvtduXl5Un6b1vw8tx1113KyspScXGxcnNzNWbMGOXl\n5emGG26QzWbT3/72NxUXF6uwsLBEC/EL2rdvrx07dkiSdu/e7TpquFzdFcERxEUSYmJ09kSux/bv\nOO3QevuV/cFWtToNGyk6Pt4j+wbcoSrbfV/u3126dNHs2bMVGRmpnj17lvsp/kKL7wEDBmjo0KGS\npPHjx6tt27ZatGiRhg0bpl69eqlXr16Ki4vTgw8+6GohfuFhRcOHD9ekSZM0YsQIOZ1O1yNMSx9t\nVLZNOO2+LxL31O8UF9K5CiuqPeLSdyluwUJPl1Fhtbndck1QLe2+r+LbXGvz3x/tvgF4XE15M8eV\n4xoEAMCIgAAAGBEQAAAjAgIAYERAAACMCAgAgBEBAQAwIiAAAEYEBADAiIAAABgREAAAIwICAGBE\nQAAAjNzazTUxMVFZWVkqKirSU089pXbt2um5557TuXPn1LhxYyUmJsrHx0fr1q1TcnKyrFarIiIi\nFB4e7nrg+IUHe8THx6t58+buLBcAcBG3BURGRoa++uorpaSkKC8vT48++qhCQkI0bNgwhYWFKSkp\nSatXr9aAAQM0b948paamytvbW+Hh4erbt682b94sf39/zZ49W9u3b9crr7yipKQkd5ULACjFbaeY\nOnfurFdffVWS5Ofnp/z8fO3atUu9e/eWJPXq1Uvp6enau3ev2rdvL7vdLl9fXwUHBysrK0sZGRkK\nDQ2VJIWEhCgrK8tdpQIADNwWEDabTXXr1pUkpaamqkePHvrpp5/k7e0tSQoICNCxY8eUm5urgIAA\n13oNGzbU8ePHlZubqwYNGpwv0mo1PpcVAOA+br9I/dFHH2nNmjV6/vnnS4yX9aTTXzoOAHAPt16k\n3rZtmxYsWKC3335bdrtddevWVUFBgXx8fJSTk6PAwEAFBgYqNzfXtU5OTo46dOhQYrywsFBOp1Ne\nXuWXm5mZWeF6d375uSK+Oljh9Wuz005npeauJqjt9Xsa81c5V+P8uS0gHA6HEhMTtXTpUtWvX1+S\n1LVrV23cuFGPPPKI0tLS1L17dwUFBSk2NlYOh0NWq1VZWVmaPHmyTp8+rY0bN6pbt27asmWLunTp\nckX7rcyDw2/q2l4d/9SrwuvXZpkzt9Tah65Ltfuh8TUB81c5tXn+LhdsbguIDz74QHl5eRo3bpwk\nyWKxKCEhQbGxsXr33Xd10003aeDAgbLZbJowYYJGjRoli8WisWPHym63q3///tq+fbuGDBkiX19f\nJSQkuKtUAICB2wJi0KBBGjRo0CXjixcvvmQsLCxMYWFhJcasVqumT5/urvIAAOXgm9QAACMCAgBg\nREAAAIwICACAEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYERAAACMCAgAgBEBAQAwIiAAAEYE\nBADAiIAAABgREAAAIwICAGBEQAAAjAgIAIARAQEAMCIgAABGBAQAwIiAAAAYERAAACMCAgBg5OXp\nAmqSbz7/VoeeWuKx/RcVF8vLZvPIvr0L+awAoCQC4iK33txJQRFxni7DI/b8Jc7TJQCoYfjYCAAw\nIiAAAEYEBADAiIAAABgREAAAIwICAGBEQAAAjAgIAIARAQEAMCIgAABGBAQAwIiAAAAYERAAACMC\nAgBgREAAAIwICACAEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYERAAACMCAgAgBEBAQAwIiAA\nAEYEBADAyMvTBeDqkBATo7Mncj22f8dph9bb/Ty2/zoNGyk6Pt5j+wfcgYBAlTh7IldxIZ09XYbH\nxKXv8nQJQJXjFBMAwMitAXHw4EGFhoZqxYoVkqTo6Gg9/PDDioyMVGRkpLZu3SpJWrduncLDwxUR\nEaHU1FRJUmFhoSZMmKAhQ4YoMjJSR44ccWepAIBS3HaKKT8/XzNmzFC3bt1cYxaLRc8++6x69Ojh\nGvvpp580b948paamytvbW+Hh4erbt682b94sf39/zZ49W9u3b9crr7yipKQkd5ULACjFbUcQPj4+\nWrBggRo1alRi3Ol0lvh5z549at++vex2u3x9fRUcHKysrCxlZGQoNDRUkhQSEqKsrCx3lQoAMHBb\nQNhsNvn4+Fwyvnz5co0YMULjx4/XyZMnlZubq4CAANfrDRs21PHjx5Wbm6sGDRqcL9JqlcViUVFR\nkbvKBQCUUq13MT3yyCNq0KCB2rRpo4ULF2ru3LkKDg4usUzpI4zyxgEA7lGtARESEuL6d58+fRQX\nF6ewsDDl5v73/vmcnBx16NBBgYGBrvHCwkI5nU55eZVfbmZmZoXrczgcFV63tnM4HJWbu9PX7txJ\n53//ysxfTVDb6/e0q3H+3B4QF3/yf+aZZzR69Gi1bt1aO3fuVKtWrRQUFKTY2Fg5HA5ZrVZlZWVp\n8uTJOn36tDZu3Khu3bppy5Yt6tKlyxXtr2PHjhWu1c9vfYXXre38/PwqNXee/JJaTeBnr9z8eVpm\nZmatrt/TavP8XS7Y3BYQu3fv1pQpU3TixAnZbDalpKRo7NixmjRpkurVq6d69eopPj5evr6+mjBh\ngkaNGiWLxaKxY8fKbrerf//+2r59u4YMGSJfX18lJCS4q1QAgIHbAqJDhw5av/7ST+T9+vW7ZCws\nLExhYWElxqxWq6ZPn+6u8gAA5aDVBqrE3iPf6Il/femx/RcXFcvmZfPY/n+28Z8Srj78VaNKNLzn\nDnX8Uy9Pl+ExmTO3eLoEoMrRiwkAYERAAACMCAgAgBEBAQAwIiAAAEYEBADAiNtcgRqAZ3rzTO+a\niIAAagCe6c0zvWsiTjEBAIwICACA0RWdYnI6nfrhhx8kSQEBAbJYLG4tCgDgeZcNiD179mjhwoVK\nT093PT60oKBAXbt21e9+9zvdfffd1VIkAKD6lRkQr732mnbs2KGRI0dqxowZstvtkqQzZ84oPT1d\nCQkJ6tKli5555plqKxYAUH3KDAh/f3+tXLnykvF69eopNDRUoaGhWrp0qVuLA64VtEvnhsqaqMz/\nV0aMGCFJOnLkiHJyctSpUye9++672r17t6KiotSyZUvXMgAqh3bptEuvicq9iykmJkbe3t46cOCA\nVq1apbCwME2bNq06agMAeNAV3eYaFBSktLQ0DRs2TD179nRzSQCAmqDcgMjPz9fevXuVlpam7t27\nq6CgQD/++GN11AYA8KByA2LkyJGaMmWKIiIiFBAQoDlz5uihhx6qjtoAAB5U5kXqPXv2KCgoSP37\n91f//v1d43/84x9ls9lKLAMAuPqUeQQxd+5cJSUlub5BfYHNZtMPP/ygpKQkvfHGG24vEADgGWUe\nQcyfP19LlizRQw89pBtvvFFNmzaVJGVnZys7O1sjR47U/Pnzq61QAED1KjMgbDaboqKi9Jvf/Eb7\n9u1Tdna2LBaLmjZtqnbt2snLiy+2AMDVrNx3eS8vLwUHBys4OLg66gEA1BC0+wYAGBEQAACjKwqI\nLVu2aPny5ZKkw4cP69y5c24tCgDgeeUGRGJiolavXq01a9ZIktavX6+XX37Z7YUBADyr3IvUu3bt\n0qpVqxQZGSlJGjNmjAYPHuz2wlC7fPP5tzr01BKP7b+ouFheNs+1q/Yu5Gwtrj7lBkSdOnVK/Fxc\nXKzi4mK3FYTa6dabOykoIs7TZXjMnr/EeboEoMqVGxDBwcGKjo7WsWPHtHjxYqWlpalz587VURsA\nwIPKDYjx48drw4YNqlOnjnJycjRy5Ej169evOmoDAHjQFX0dulu3bgoKCpLT6ZTFYtF3332nG2+8\n0d21AQA8qNyAiIuL03vvvSd/f/8S41u3bnVbUQAAzys3IDIzM7Vz5075+vpWRz0AgBqi3HvzWrdu\nrcLCwuqoBQBQg5R7BNGrVy/16dNHLVu2dD0oyGKxKDk52e3FAQA8p9yAmD17tqKjo9WkSRPXmMVi\ncWtRAADPKzcg7rjjDg0cOLA6agEA1CDlBkSLFi00ceJE3XPPPbJaz1+ysFgsCg8Pd3txAADPKTcg\nTp48KYvFot27d0uS67sQBAQAXN3KDYiEhITqqAMAUMOUGRDjxo3Ta6+9ph49elzymsVi0ccff+zO\nuoBrCt1w6YZbE5UZELGxsZKklStXyul0lnjt7Nmz7q0KuMbQDTfO0yXAoMzYbty4sSTp+eefV7Nm\nzUr8b+LEidVWIADAM8o8gnj//fc1b948fffddyVOMxUVFalRo0bVUhwAwHPKDIgBAwbooYceUkxM\njJ555hnXaSar1VriS3MAgKvTZe9istlsmjFjRnXVAgCoQbh1AABgREAAAIwICACAEQEBADAiIAAA\nRgQEAMCIgAAAGBEQAACjctt9V8bBgwc1ZswY/fa3v9XQoUOVnZ2t5557TufOnVPjxo2VmJgoHx8f\nrVu3TsnJybJarYqIiFB4eLgKCwsVHR2t7Oxs2Ww2xcfHq3nz5u4sF0AtlRATo7Mncj22f8dph9bb\n/Ty2/zoNGyk6Pr7Kt+u2gMjPz9eMGTPUrVs319jrr7+uYcOGKSwsTElJSVq9erUGDBigefPmKTU1\nVd7e3goPD1ffvn21efNm+fv7a/bs2dq+fbteeeUVJSUluatcALXY2RO5igvp7OkyPCYufZdbtuu2\nU0w+Pj5asGBBicZ+O3fuVO/evSVJvXr1Unp6uvbu3av27dvLbrfL19dXwcHBysrKUkZGhkJDQyVJ\nISEhysrKclepAAADtwWEzWaTj49PibH8/Hx5e3tLkgICAnTs2DHl5uYqICDAtUzDhg11/Phx5ebm\nqkGDBueLtFplsVhUVFTkrnIBAKV47CJ16YcQVXQcAOAebr1IXVrdunVVUFAgHx8f5eTkKDAwUIGB\ngcrN/e/FpZycHHXo0KHEeGFhoZxOp7y8yi83MzOzwvU5HI4Kr1vbORwO5q4SmL/Kqez87fzyc0V8\ndbAKK6pdTjudlZq/srg9IC7+5N+1a1dt3LhRjzzyiNLS0tS9e3cFBQUpNjZWDodDVqtVWVlZmjx5\nsk6fPq2NGzeqW7du2rJli7p06XJF++vYsWOFa/XzW1/hdWs7Pz8/5q4SmL/Kqez83dS1vTr+qVcV\nVlS7ZM7cUuH5u1ywuC0gdu/erSlTpujEiROy2WxKSUnRW2+9pUmTJundd9/VTTfdpIEDB8pms2nC\nhAkaNWqULBaLxo4dK7vdrv79+2v79u0aMmSIfH19lZCQ4K5SAQAGbguIDh06aP36Sz8VLV68+JKx\nsLAwhYWFlRizWq2aPn26u8oDAJSDb1IDAIwICACAEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIA\nYERAAACMCAgAgBEBAQAwIiAAAEYEBADAiIAAABgREAAAIwICAGBEQAAAjAgIAIARAQEAMCIgAABG\nBAQAwIiAAAAYERAAACMCAgBg5OXpAgCgsr75/FsdemqJx/ZfVFwsL5vNY/v3LnTPZ30CAkCtd+vN\nnRQUEefpMjxmz1/i3LJdTjEBAIwICACAEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYERAAACM\nCAgAgBEBAQAwIiAAAEYEBADAiIAAABgREAAAIwICAGBEQAAAjAgIAIARAQEAMCIgAABGBAQAwIiA\nAAAYERAAACMCAgBgREAAAIwICACAEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYORV3TvcsWOH\nxo0bpzvuuEOS1Lp1a0VFRelPf/qTzp07p8aNGysxMVE+Pj5at26dkpOTZbVaFRERofDw8OouFwCu\nWdUeEJJ033336bXXXnP9PGnSJA0bNkxhYWFKSkrS6tWrNWDAAM2bN0+pqany9vZWeHi4+vbtq+uv\nv94TJQPANccjp5icTmeJn3fu3KnevXtLknr16qX09HTt3btX7du3l91ul6+vr4KDg5WVleWJcgHg\nmlTtRxAWi0Vff/21fv/73+vUqVMaPXq08vPz5e3tLUkKCAjQsWPHlJubq4CAANd6DRs21PHjx6u7\nXAC4ZlV7QNxyyy0aM2aMHnjgAR05ckSRkZEqLi52vV766KK8cQCAe1R7QDRp0kQPPPCAJKl58+Zq\n1KiR9u/fr4KCAvn4+CgnJ0eBgYEKDAxUbm6ua72cnBwFBweXu/3MzMwK1+ZwOCq8bm3ncDiYu0pg\n/iqH+aucys5fWao9INavX6/Dhw9rzJgxOnHihH744Qc99thj2rhxox555BGlpaWpe/fuCgoKUmxs\nrBwOh6wix+/dAAAIrUlEQVRWq7KysjR58uRyt9+xY8cK1+bnt77C69Z2fn5+zF0lMH+Vw/xVTmXm\n73LBUu0B0bt3b02YMEFPPPGEzp07p7i4ON15552aOHGi3n33Xd10000aOHCgbDabJkyYoFGjRsli\nsWjs2LGy2+3VXS4AXLOqPSDq1aun+fPnXzK+ePHiS8bCwsIUFhZWHWUBAErhm9QAACMCAgBgREAA\nAIwICACAEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYERAAACMCAgAgBEBAQAwIiAAAEYEBADA\niIAAABgREAAAIwICAGBEQAAAjAgIAIARAQEAMCIgAABGBAQAwIiAAAAYERAAACMCAgBgREAAAIwI\nCACAEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYERAAACMCAgAgBEBAQAwIiAAAEYEBADAiIAA\nABgREAAAIwICAGBEQAAAjAgIAIARAQEAMCIgAABGBAQAwIiAAAAYERAAACMCAgBgREAAAIwICACA\nEQEBADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYOTl6QLKEx8fr71790qSJk+erPbt23u4IgC4NtTo\nI4idO3fq22+/VUpKil5++WW9/PLLni4JAK4ZNTogMjIyFBoaKklq2bKlTp06pTNnzni4KgC4NtTo\ngMjNzVWDBg1cPwcEBOj48eMerAgArh01OiBKczqdslgsni4DAK4JFqfT6fR0EWWZO3euGjdurEGD\nBkmSQkNDtW7dOtWtW9e4/BdffKHTp09XZ4kAUKvZ7Xa1bt3a+FqNvovp/vvv15w5czRo0CDt379f\nTZo0KTMcJJX5SwIAfrkaHRDBwcG66667NHjwYNlsNj3//POeLgkArhk1+hQTAMBzatVFagBA9SEg\nAABGBAQAwIiAqAEOHjyo0NBQrVixwtOl1EqJiYkaPHiwwsPDtWnTJk+XU+ucPXtWoaGheu+99zxd\nSq1y5swZjRkzRsOHD9fgwYP1ySefeLqkKlej72K6FuTn52vGjBnq1q2bp0uplTIyMvTVV18pJSVF\neXl5GjhwoPr27evpsmqVN998U/7+/nwJ9Rd677331KJFC40fP17Hjh3TiBEjtGHDBk+XVaU4gvAw\nHx8fLViwQI0aNfJ0KbVS586d9eqrr0qS/Pz89NNPP4kb867c119/rX/+85/q2bMn8/YLNWzYUHl5\neZKkU6dOKSAgwMMVVT0CwsNsNpt8fHw8XUatZbPZXF+eTE1NVc+ePfkk/AvMnDlTkyZN8nQZtdID\nDzyg7Oxs9evXT5GRkYqOjvZ0SVWOgMBV4aOPPtLq1as1ZcoUT5dSa6xdu1adOnXSjTfeyNFDBbz/\n/vtq2rSp0tLS9M4772jq1KmeLqnKcQ0Ctd62bdu0cOFCvfXWW7Lb7Z4up9bYunWrjhw5ok2bNun7\n77+Xj4+PbrjhBoWEhHi6tFrh008/dV07bNOmjb7//vurrqEoAVFD8AmuYhwOhxITE7V06VLVr1/f\n0+XUKklJSa5/z507V82aNSMcfoFbbrlFe/bsUb9+/fTvf/9bdevWvarCQSIgPG737t2aMmWKTpw4\nIZvNppSUFC1fvlzXX3+9p0urFT744APl5eVp3LhxrrHExEQ1bdrUg1XhWjBo0CDFxMQoMjJSRUVF\nV+UpJnoxAQCMuEgNADAiIAAARgQEAMCIgAAAGBEQAAAjAgIAYERAAJW0Y8cODRkyRJIUHx+v/fv3\n/+JtHDt2TBkZGZLOdwlNTU2t0hqBiuCLckAViomJqdB6GRkZ+uc//6kuXbpo4MCBVVwVUDEEBKDz\nRwHz5s1TnTp11Lt3b3322Wc6fPiwzpw5o4ceeki//e1vtWbNGm3atElWq1U5OTlq0aKF4uPjS2wn\nMjJSf/jDHxQSEqJ58+Zp8+bNslqtGjBggIYOHap//OMfmjVrlnx9fXX27Fm98MILql+/vqtlub+/\nvxwOh4qLi/XHP/5RH3/8sauu6667TlOnTlWTJk3Uu3dvDR8+XNu2bdPRo0cVFxdHmwxUOU4xAf+x\nf/9+zZw5Uw6HQ4GBgUpOTtZf/vIX/fWvf9UXX3whSdq3b59mz56t1NRUfffdd/r73/9u3NY//vEP\nbd26VatWrdLKlSv1ySefyOFw6NSpU3rhhRe0dOlSRUZGav78+WrWrJkee+wxDRgwQL/5zW9ksVhk\nsViUn5+v2NhYzZkzR8nJyerevbsrSCTpuuuu09tvv63f//73WrZsWbXMEa4tHEEA/3Hbbbepfv36\n2rFjh3JycrRz505JUkFBgY4cOSKLxaJ77rlHderUkSQFBwfrq6++UocOHS7Z1t69e9WpUydZLBZ5\neXnpzTfflHT+ITOzZs3Szz//LIfD4eq55XQ6SzRsdDqdOnz4sBo1aqQmTZpIOv9wpJSUFNcy9957\nrySpadOmOnXqlBtmBNc6AgL4D29vb0mSr6+vxowZo379+pV4fc2aNSXexM+dO1dm906LxaJz585d\nMv7cc89p2rRpuu+++7RlyxYtXry4xDqXU7ptmpeXV5mvAVWBU0xAKR07dtQHH3wg6XwIJCQkuD6h\n79mzR2fPnpXT6dSnn36qNm3aGN+cg4ODlZ6erqKiIhUWFioyMlLHjx/XiRMndPvtt6u4uFgbNmxQ\nYWGhJMlqtbr+fWF7t912m06cOKHs7GxJUnp6uoKDg93++wMXcAQBSK7z/pI0dOhQffnllxo8eLCK\ni4vVq1cv16mgVq1aafLkyfr222/VqlUr3X///dq1a9cln/47dOigfv36aejQoXI6nXr44YfVuHFj\nPfnkkxoxYoSaNGmiqKgoRUdHKzk5WZ06ddL//u//ytvbWzabTRaLRb6+vnr55Zdd4/Xq1bvkonjp\n2oGqRLtv4AqtWbNG6enpmjlzpqdLAaoFp5iAK8QndVxrOIIAABhxBAEAMCIgAABGBAQAwIiAAAAY\nERAAACMCAgBg9P9x3iftejRl3AAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6eca573d0>"
       ]
      }
     ],
     "prompt_number": 20
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_components_amazon_16000 = pd.read_csv('amazon-components-16000.csv')\n",
      "data_components_amazon_16000 = data_components_amazon_16000.sort(['replication', 'component'])\n",
      "plot_components(data_components_amazon_16000)\n",
      "plt.ylim(ymax = 1500)\n",
      "plt.savefig('amazon-components-time-16000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAF9CAYAAAAeHP+MAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecac0a90>"
       ]
      }
     ],
     "prompt_number": 21
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_components_amazon_i2_16000 = pd.read_csv('amazon-i3-components-16000.csv')\n",
      "data_components_amazon_i2_16000 = data_components_amazon_i2_16000.sort(['replication', 'component'])\n",
      "plot_components(data_components_amazon_i2_16000)\n",
      "plt.ylim(ymax = 1500)\n",
      "plt.savefig('amazon-i3-components-time-16000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAF9CAYAAAAeHP+MAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecf71790>"
       ]
      }
     ],
     "prompt_number": 22
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_components_amazon_32000 = pd.read_csv('amazon-components-32000.csv')\n",
      "data_components_amazon_32000 = data_components_amazon_32000.sort(['replication', 'component'])\n",
      "plot_components(data_components_amazon_32000)\n",
      "plt.xlim((-0.2, 4))\n",
      "plt.savefig('amazon-components-time-32000-py.pdf')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAGCCAYAAAD62FRAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nOKc07JgAAAAASUVORK5CYII=\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fe6ecfb2610>"
       ]
      }
     ],
     "prompt_number": 23
    }
   ],
   "metadata": {}
  }
 ]
}

==> plots/.ipynb_checkpoints/Plots_presentation-checkpoint.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%matplotlib inline\n",
      "import csv\n",
      "import pandas as pd\n",
      "import numpy as np\n",
      "import matplotlib.pyplot as plt\n",
      "import seaborn as sns\n",
      "\n",
      "print pd.version.version"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "0.15.0\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "# Local memory"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_local_memory = pd.read_csv('local-memory.csv')\n",
      "data_local_memory_pivot = data_local_memory.pivot(index='memory', columns='group', values='time')\n",
      "plt.figure()\n",
      "data_local_memory_pivot.plot(marker='o')\n",
      "plt.xlim(900,4100)\n",
      "plt.title('Local memory size')\n",
      "plt.legend(title='')\n",
      "plt.ylabel('time (s)')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 21,
       "text": [
        "<matplotlib.text.Text at 0x7fbe5c56af10>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe5cb81650>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAFvCAYAAACmS9mEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n+l++JBVj4Pg8IgAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe5c4bf190>"
       ]
      }
     ],
     "prompt_number": 21
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "# Replication"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_replication = pd.read_csv('replication-plot-32000.csv')\n",
      "data_replication_pivot = data_replication.pivot(index='replication', columns='round', values='time')\n",
      "plt.figure()\n",
      "data_replication_pivot.plot(kind='bar', stacked=True)\n",
      "plt.title('Replication vs. time (32k x 32k matrices)')\n",
      "plt.legend(())\n",
      "plt.ylabel('time (s)')\n",
      "plt.xticks(rotation=0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 77,
       "text": [
        "(array([0, 1, 2, 3]), <a list of 4 Text xticklabel objects>)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe5b658290>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAFvCAYAAACmS9mEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nggh4AAAsiIAHAMCCCHgAACzo/wMX2m/HJutUrgAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe59c10450>"
       ]
      }
     ],
     "prompt_number": 77
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "# Components"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_components = pd.read_csv('components-cluster-32000.csv')\n",
      "data_components_pivot = data_components.pivot(index='replication', columns='component', values='time')\n",
      "plt.figure()\n",
      "data_components_pivot.plot(kind='bar', stacked=True)\n",
      "plt.title('Components (32k x 32k matrices)')\n",
      "plt.legend(title='component')\n",
      "plt.ylabel('time (s)')\n",
      "plt.xlabel('replication (inverse of the number of rounds)')\n",
      "plt.xticks(rotation=0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 78,
       "text": [
        "(array([0, 1, 2, 3]), <a list of 4 Text xticklabel objects>)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe5ad05410>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAFvCAYAAACmS9mEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAMRMADAGCgL6RJaN7zZIqTAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe59a35cd0>"
       ]
      }
     ],
     "prompt_number": 78
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "# Scalability"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_scalability = pd.read_csv('scalability.csv')\n",
      "data_scalability_pivot = data_scalability.pivot(index='machines', columns='replication', values='time')\n",
      "plt.figure()\n",
      "data_scalability_pivot.plot(marker='o')\n",
      "plt.title('Scalability (16k x 16k matrices)')\n",
      "plt.xlim((3,17))\n",
      "plt.ylim((100,1000))\n",
      "plt.legend(title='replication')\n",
      "plt.ylabel('time (s)')\n",
      "plt.xlabel('machines')\n",
      "plt.xticks(rotation=0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 75,
       "text": [
        "(array([  2.,   4.,   6.,   8.,  10.,  12.,  14.,  16.,  18.]),\n",
        " <a list of 9 Text xticklabel objects>)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe5ace1f10>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAFvCAYAAACmS9mEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe59d89550>"
       ]
      }
     ],
     "prompt_number": 75
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "# 3D vs 2D"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_comparison = pd.read_csv('comparison-2d.csv')\n",
      "data_comparison_pivot = data_comparison.replace({'type': {'dense': '3D', 'dense2d': '2D'}}).pivot(index='replication', columns='type', values='time')\n",
      "plt.figure()\n",
      "data_comparison_pivot.plot(marker='o')\n",
      "plt.title('Comparison between 2D and 3D (16k x 16k matrices)')\n",
      "plt.xlim((0,17))\n",
      "#plt.ylim((100,1000))\n",
      "plt.legend(title='algorithm')\n",
      "plt.ylabel('time (s)')\n",
      "plt.xlabel('replication')\n",
      "plt.xticks(rotation=0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 79,
       "text": [
        "(array([  0.,   2.,   4.,   6.,   8.,  10.,  12.,  14.,  16.,  18.]),\n",
        " <a list of 10 Text xticklabel objects>)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe59ef1ad0>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAFvCAYAAACmS9mEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nwIuIiJiQAl5ERMSEFPAiIiIm9H8KnAylXfWC9gAAAABJRU5ErkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe5993e050>"
       ]
      }
     ],
     "prompt_number": 79
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "# Sparse algorithm"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data_sparse = pd.read_csv('sparse.csv')\n",
      "data_sparse_pivot = data_sparse.pivot(index='replication', columns='dimlabel', values='time')\n",
      "plt.figure()\n",
      "data_sparse_pivot.plot(marker='o')\n",
      "plt.title('Sparse matrices')\n",
      "plt.xlim((0,17))\n",
      "#plt.ylim((100,1000))\n",
      "plt.legend(title='Dimension')\n",
      "plt.ylabel('time (s)')\n",
      "plt.xlabel('replication')\n",
      "plt.xticks(rotation=0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 83,
       "text": [
        "(array([  0.,   2.,   4.,   6.,   8.,  10.,  12.,  14.,  16.,  18.]),\n",
        " <a list of 10 Text xticklabel objects>)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe5bc12410>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAFvCAYAAACmS9mEAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x7fbe597a2290>"
       ]
      }
     ],
     "prompt_number": 83
    }
   ],
   "metadata": {}
  }
 ]
}
